A strategy of numeric search for perfect cuboids in the case of the second cuboid conjecture

A perfect cuboid is a rectangular parallelepiped whose edges, whose face diagonals, and whose space diagonal are of integer lengths. The problem of finding such cuboids or proving their non-existence is not solved thus far. The second cuboid conjecture specifies a subclass of perfect cuboids described by one Diophantine equation of tenth degree and claims their non-existence within this subclass. Regardless of proving or disproving this conjecture in the present paper the Diophantine equation associated with it is studied and is used in order to build an optimized strategy of computer-assisted search for perfect cuboids within the subclass covered by the second cuboid conjecture.

==> anc/strategy_formulas.txt <==
f:=4*z^10*p^16*c^2+64*p^10*c*z+76*p^6*c^3*z^3+29*p^4*c^4*z^4+6*p^2*c^5*z^5+c^6*z^6+100*p^8*c^2*z^2+z^18*c^10+6*z^12*c^8-16*p^18*z^6+28*z^11*p^14*c^3+85*z^12*p^12*c^4-4*p^4*c^3*z-p^2*c^4*z^2+146*z^13*p^10*c^5+155*z^14*p^8*c^6+104*z^15*p^6*c^7+43*z^16*p^4*c^8+10*z^17*p^2*c^9+32*z^5*p^14*c+168*z^6*p^12*c^2+376*z^7*p^10*c^3+470*z^8*p^8*c^4+360*z^9*p^6*c^5+172*z^10*p^4*c^6+48*z^11*p^2*c^7-96*p^16*z^7*c-244*p^14*z^8*c^2-340*p^12*z^9*c^3-281*p^10*z^10*c^4-140*p^8*z^11*c^5-42*p^6*z^12*c^6-8*p^4*z^13*c^7-p^2*z^14*c^8+32*p^12*z^3*c+120*p^10*z^4*c^2+184*p^8*z^5*c^3+146*p^6*z^6*c^4+60*p^4*z^7*c^5+10*p^2*z^8*c^6;

phi:=z^31*c^10+6*z^23*c^8+14*p^2*c^4*z^9+390842023936*z^20*p^25*c+6*p*c^5*z^12-384*p^10*z-383842048*p^18*z^9+c^6*z^15+2731999232*z^11*p^20+31372256*z^7*p^16-1491072*z^5*p^14+37664*z^3*p^12-9557901312*z^13*p^22-5475663872*z^15*p^24+193290305536*z^17*p^26-695784701952*z^19*p^28+1099511627776*z^21*p^30+119926496*p^15*z^10*c-7493246*z^8*p^13*c-1041879040*z^12*p^17*c+10*z^28*p*c^9-687194767360*z^22*p^27*c-14915319*p^12*z^11*c^2+918864*p^9*z^12*c^3-27644*p^6*z^13*c^4+300*p^3*z^14*c^5-628*z^4*p^9*c+223400*z^6*p^11*c-6858*z^7*p^8*c^2+644788*z^9*p^10*c^2-21888*z^10*p^7*c^3+165416192*z^13*p^14*c^2-13995504*z^14*p^11*c^3+665560*z^15*p^8*c^4-16868*z^16*p^5*c^5+4402479104*z^14*p^19*c-866069504*z^15*p^16*c^2+94360704*z^16*p^13*c^3-6151346*z^17*p^10*c^4+239996*z^18*p^7*c^5-5190*z^19*p^4*c^6+710803456*z^16*p^21*c+283262976*z^17*p^18*c^2-89670656*z^18*p^15*c^3+11199520*z^19*p^12*c^4-767418*z^20*p^9*c^5+30394*z^21*p^6*c^6-656*z^22*p^3*c^7-96374620160*z^18*p^23*c+21022834688*z^19*p^20*c^2-2620473344*z^20*p^17*c^3+204148480*z^21*p^14*c^4-10178656*z^22*p^11*c^5+317185*z^23*p^8*c^6-5648*z^24*p^5*c^7+44*z^25*p^2*c^8-97576288256*z^21*p^22*c^2+14210301952*z^22*p^19*c^3-1330380800*z^23*p^16*c^4+83034112*z^24*p^13*c^5-3454976*z^25*p^10*c^6+92416*z^26*p^7*c^7-1442*z^27*p^4*c^8+193273528320*z^23*p^24*c^2-32212254720*z^24*p^21*c^3+3523215360*z^25*p^18*c^4-264241152*z^26*p^15*c^5+13762560*z^27*p^12*c^6-491520*z^28*p^9*c^7+11520*z^29*p^6*c^8-160*z^30*p^3*c^9-120*z^2*p^7*c-364*z^5*p^6*c^2+48*z^20*p*c^7+104*z^11*p^4*c^4+178*z^17*p^2*c^6-304*z^8*p^5*c^3+16*p^3*c^3*z^6+9*p^4*c^2*z^3;

psi:=-338*c^10*z^27-85765072*p^20*z^17+153152*p^4*z^7*c^2+6568*p^2*z^5*c^2-34616*p^2*z^8*c^3-17040*p^4*z^4*c-301936*p^6*z^6*c-13850096*p^10*z^10*c+1763400*p^10*z^7-7700130*p^8*z^17*c^4-2847456*p^8*z^8*c+11063448*p^8*z^11*c^2-13705136*p^8*z^14*c^3-140076*p^2*z^14*c^5+96042*p^2*z^11*c^4+1112512*c^4*z^13*p^4+4378388*c^4*z^15*p^6+1839752*c^2*z^9*p^6-594456*c^3*z^10*p^4+25478536*p^10*z^13*c^2+22786152*p^10*z^16*c^3-26034288*p^12*z^12*c+43090896*p^14*z^14*c+17008*c^7*z^20*p^2-4689184*c^3*z^12*p^6-830904*c^5*z^16*p^4+1652928*c^5*z^18*p^6-3840*c^7*z^18+384*p^4*z+14704*p^6*z^3-19225368*p^16*z^13+7184256*p^12*z^9+11270016*p^14*z^11+1400*c^9*z^24-99553592*p^18*z^15+7306*c^6*z^15-221208*z^19*p^4*c^6-4839604*z^21*p^6*c^6-9865858*z^23*p^8*c^6+86724*z^17*p^2*c^6+259565040*p^16*z^16*c+202049064*p^12*z^18*c^3+1632704*z^24*p^6*c^7+11540*c^9*z^26*p^2-177976*c^8*z^25*p^4+237178096*p^14*z^20*c^3+25175808*p^8*z^20*c^5-87362078*p^10*z^19*c^4+(239*c^10*z^27+60645064*p^20*z^17-108412*p^4*z^7*c^2-4556*p^2*z^5*c^2+24596*p^2*z^8*c^3+11992*p^4*z^4*c+213576*p^6*z^6*c+9793520*p^10*z^10*c-1246900*p^10*z^7+5444805*p^8*z^17*c^4+2013400*p^8*z^8*c-7823096*p^8*z^11*c^2+9690964*p^8*z^14*c^3+99092*p^2*z^14*c^5-67821*p^2*z^11*c^4-786736*c^4*z^13*p^4-3095954*c^4*z^15*p^6-1300796*c^2*z^9*p^6+420224*c^3*z^10*p^4-18016028*p^10*z^13*c^2-16112236*p^10*z^16*c^3+18409016*p^12*z^12*c-30469864*p^14*z^14*c-12024*c^7*z^20*p^2+3315832*c^3*z^12*p^6+587512*c^5*z^16*p^4-1168788*c^5*z^18*p^6+2712*c^7*z^18-280*p^4*z-10376*p^6*z^3+13594388*p^16*z^13-5080040*p^12*z^9-7969104*p^14*z^11-990*c^9*z^24+70395020*p^18*z^15-5179*c^6*z^15+156412*z^19*p^4*c^6+3422118*z^21*p^6*c^6+6976215*z^23*p^8*c^6-61310*z^17*p^2*c^6-183540200*p^16*z^16*c-142870264*p^12*z^18*c^3-1154496*z^24*p^6*c^7-8160*c^9*z^26*p^2+125848*c^8*z^25*p^4-167710240*p^14*z^20*c^3-17801986*p^8*z^20*c^5+61774319*p^10*z^19*c^4-158940*p^8*z^5+220267988*p^16*z^19*c^2-172011712*p^18*z^18*c+84087710*p^12*z^21*c^4-29012000*p^10*z^22*c^5+368*p^2*z^2*c-2115*c^4*z^9-108*c^2*z^3+411*c^8*z^21+548*c^3*z^6+4362*c^5*z^12+30659*c^8*z^23*p^2-423552*z^22*p^4*c^7+212200228*p^14*z^17*c^2+29489676*p^12*z^15*c^2)*sqrt(2)+224744*p^8*z^5-311505976*p^16*z^19*c^2+243261296*p^18*z^18*c-118917980*p^12*z^21*c^4+41029164*p^10*z^22*c^5-480*p^2*z^2*c+2910*c^4*z^9+96*c^2*z^3-582*c^8*z^21-864*c^3*z^6-6216*c^5*z^12-43358*c^8*z^23*p^2+598992*z^22*p^4*c^7-300096440*p^14*z^17*c^2-41704704*p^12*z^15*c^2;

eta:=338*c^10*z^27+85765072*p^20*z^17-153152*p^4*z^7*c^2-6568*p^2*z^5*c^2-34616*p^2*z^8*c^3-17040*p^4*z^4*c-301936*p^6*z^6*c-13850096*p^10*z^10*c-1763400*p^10*z^7+7700130*p^8*z^17*c^4-2847456*p^8*z^8*c-11063448*p^8*z^11*c^2-13705136*p^8*z^14*c^3-140076*p^2*z^14*c^5-96042*p^2*z^11*c^4-1112512*c^4*z^13*p^4-4378388*c^4*z^15*p^6-1839752*c^2*z^9*p^6-594456*c^3*z^10*p^4-25478536*p^10*z^13*c^2+22786152*p^10*z^16*c^3-26034288*p^12*z^12*c+43090896*p^14*z^14*c+17008*c^7*z^20*p^2-4689184*c^3*z^12*p^6-830904*c^5*z^16*p^4+1652928*c^5*z^18*p^6-3840*c^7*z^18-384*p^4*z-14704*p^6*z^3+19225368*p^16*z^13-7184256*p^12*z^9-11270016*p^14*z^11+1400*c^9*z^24+99553592*p^18*z^15-7306*c^6*z^15+221208*z^19*p^4*c^6+4839604*z^21*p^6*c^6+9865858*z^23*p^8*c^6-86724*z^17*p^2*c^6+259565040*p^16*z^16*c+202049064*p^12*z^18*c^3+1632704*z^24*p^6*c^7+11540*c^9*z^26*p^2+177976*c^8*z^25*p^4+237178096*p^14*z^20*c^3+25175808*p^8*z^20*c^5+87362078*p^10*z^19*c^4-224744*p^8*z^5+311505976*p^16*z^19*c^2+243261296*p^18*z^18*c+118917980*p^12*z^21*c^4+41029164*p^10*z^22*c^5-480*p^2*z^2*c-2910*c^4*z^9-96*c^2*z^3+582*c^8*z^21-864*c^3*z^6-6216*c^5*z^12+43358*c^8*z^23*p^2+598992*z^22*p^4*c^7+300096440*p^14*z^17*c^2+41704704*p^12*z^15*c^2+(239*c^10*z^27+60645064*p^20*z^17-108412*p^4*z^7*c^2-4556*p^2*z^5*c^2-24596*p^2*z^8*c^3-11992*p^4*z^4*c-213576*p^6*z^6*c-9793520*p^10*z^10*c-1246900*p^10*z^7+5444805*p^8*z^17*c^4-2013400*p^8*z^8*c-7823096*p^8*z^11*c^2-9690964*p^8*z^14*c^3-99092*p^2*z^14*c^5-67821*p^2*z^11*c^4-786736*c^4*z^13*p^4-3095954*c^4*z^15*p^6-1300796*c^2*z^9*p^6-420224*c^3*z^10*p^4-18016028*p^10*z^13*c^2+16112236*p^10*z^16*c^3-18409016*p^12*z^12*c+30469864*p^14*z^14*c+12024*c^7*z^20*p^2-3315832*c^3*z^12*p^6-587512*c^5*z^16*p^4+1168788*c^5*z^18*p^6-2712*c^7*z^18-280*p^4*z-10376*p^6*z^3+13594388*p^16*z^13-5080040*p^12*z^9-7969104*p^14*z^11+990*c^9*z^24+70395020*p^18*z^15-5179*c^6*z^15+156412*z^19*p^4*c^6+3422118*z^21*p^6*c^6+6976215*z^23*p^8*c^6-61310*z^17*p^2*c^6+183540200*p^16*z^16*c+142870264*p^12*z^18*c^3+1154496*z^24*p^6*c^7+8160*c^9*z^26*p^2+125848*c^8*z^25*p^4+167710240*p^14*z^20*c^3+17801986*p^8*z^20*c^5+61774319*p^10*z^19*c^4-158940*p^8*z^5+220267988*p^16*z^19*c^2+172011712*p^18*z^18*c+84087710*p^12*z^21*c^4+29012000*p^10*z^22*c^5-368*p^2*z^2*c-2115*c^4*z^9-108*c^2*z^3+411*c^8*z^21-548*c^3*z^6-4362*c^5*z^12+30659*c^8*z^23*p^2+423552*z^22*p^4*c^7+212200228*p^14*z^17*c^2+29489676*p^12*z^15*c^2)*sqrt(2);
